DeepFilterNet: Perceptually Motivated Real-Time Speech Enhancement

Multi-frame algorithms for single-channel speech enhancement are able to take advantage from short-time correlations within the speech signal. Deep Filtering (DF) was proposed to directly estimate a complex filter in frequency domain to take advantage of these correlations. In this work, we present a real-time speech enhancement demo using DeepFilterNet. DeepFilterNet's efficiency is enabled by exploiting domain knowledge of speech production and psychoacoustic perception. Our model is able to match state-of-the-art speech enhancement benchmarks while achieving a real-time-factor of 0.19 on a single threaded notebook CPU. The framework as well as pretrained weights have been published under an open source license.

==> assets/boxplot_dnsmos.py <==
import argparse
import io
import os
import sys
from typing import Dict, List, Optional

import matplotlib.pyplot as plt
import matplotlib as mpl
import numpy as np
import pandas as pd
from icecream import ic
from matplotlib import cm

colors = ("plt_tabblue", "plt_tabyellow", "plt_tabgreen", "plt_tabgrey")


def main():
    cmap = plt.get_cmap("tab10")
    norm = mpl.colors.Normalize(vmin=0, vmax=9)
    scalar_map = cm.ScalarMappable(norm, cmap)
    for i in range(10):
        print(i, [int(v*255) for v in scalar_map.to_rgba(i)[:-1]])

    parser = argparse.ArgumentParser()
    parser.add_argument("dnsmos_files", nargs="+", help="Path to dnsmos v5 csv files")
    args = parser.parse_args()
    dfs = []
    for f in args.dnsmos_files:
        assert os.path.isfile(f), f"{f} not found"
        dfs.append(pd.read_csv(f))
        print(f, dfs[-1].describe())

    metrics = ["SIG", "BAK", "OVRL"]
    with open("dnsmos.tikz", "w") as f:
        tikz_boxplot_preamble(
            f,
            ymin=1.0,
            ymax=4.5,
            ytick_precision=1,
            xticks=metrics,
            plots_per_group=len(args.dnsmos_files),
            width=1.0,
            height=0.5,
            # xlabel="{SNR [\si{\dB}]}",
            ylabel="{MOS}",
            colors=colors[:len(args.dnsmos_files)],
        )
        for m in metrics:
            cur_metrics = [df[m] for df in dfs]
            for i, data in enumerate(cur_metrics):
                data = get_boxplot_data(data, fliers=True, means=False)
                tikz_boxplot_dump(
                    data,
                    f,
                    indent=4,
                    offset=4,
                    name=f"{m} {sys.argv[i+1]}",
                    color=colors[i],
                    notch=False,
                )
        tikz_boxplot_postamble(f)


def get_boxplot_data(x, fliers=True, means=False):
    data = {}
    res_dict = plt.boxplot(x, notch=True, showfliers=fliers, showmeans=means)
    median = res_dict["medians"][0].get_data()[1][0]
    whiskers = [item.get_data()[1] for item in res_dict["whiskers"]]
    notches = [item.get_data()[1][2:5:2] for item in res_dict["boxes"]][0]
    data["median"] = median
    data["lower_quartile"] = whiskers[0][0]
    data["upper_quartile"] = whiskers[1][0]
    data["lower_whisker"] = whiskers[0][1]
    data["upper_whisker"] = whiskers[1][1]
    data["lower_notch"] = notches[0]
    data["upper_notch"] = notches[1]
    if fliers:
        fliers = [item.get_data()[1].tolist() for item in res_dict["fliers"]][0]
        data["fliers"] = fliers
    if means:
        mean = res_dict["means"][0].get_data()[1][0]
        data["mean"] = mean
    return data


def tikz_boxplot_preamble(
    f: io.TextIOBase,
    xticks,
    title=None,
    xmin=None,
    xmax=None,
    ymin=None,
    ymax=None,
    xlabel=None,
    xtick_rotate=None,
    yticks=True,
    ylabel=None,
    width=0.5,
    height=0.6,
    ytick_precision=2,
    plots_per_group=1,
    colors=None,
    box_extend=0.2,
):
    print("\\begin{tikzpicture}", file=f)
    print(" " * 2 + "\\begin{axis}[", file=f)
    if title is not None:
        title = "{" + title.replace("_", " ") + "}"
        print(" " * 4 + f"title={title},", file=f)
    if xmin is not None:
        print(" " * 4 + f"xmin={xmin},", file=f)
    if xmax is not None:
        print(" " * 4 + f"xmax={xmax},", file=f)
    if ymin is not None:
        print(" " * 4 + f"ymin={ymin},", file=f)
    if ymax is not None:
        print(" " * 4 + f"ymax={ymax},", file=f)
    if xlabel is not None:
        print(" " * 4 + f"xlabel={xlabel},", file=f)
    if isinstance(yticks, bool) and not yticks:
        print(" " * 4 + "ytick={},", file=f)
        print(" " * 4 + "yticklabels={},", file=f)
    else:
        ystyle = (
            "{/pgf/number format/.cd, fixed, fixed zerofill, "
            + f"precision={ytick_precision}"
            + ", /tikz/.cd}"
        )
        print(" " * 4 + f"y tick label style={ystyle},", file=f)
        if isinstance(yticks, (tuple, list)):
            ytick = "{" + "".join(f"{i+1}, " for i in range(len(yticks)))[:-2] + "}"
            yticklabels = "{" + "".join(f"{xt}, " for xt in yticks)[:-2] + "}"
            print(" " * 4 + f"ytick={ytick},", file=f)
            print(" " * 4 + f"yticklabels={yticklabels},", file=f)
    if ylabel is not None:
        print(" " * 4 + f"ylabel={ylabel},", file=f)
    n_xticks = len(xticks) * plots_per_group + 1
    x_ticks_start = 1
    if plots_per_group > 1:
        x_ticks_start = 0
        print(" " * 4 + f"x tick label as interval,", file=f)
    xtick = "{" + "".join(f"{i}, " for i in range(x_ticks_start, n_xticks))[:-2] + "}"
    xticklabels = "{" + "".join(f"{xt}, " for xt in xticks)[:-2] + "}"
    print(" " * 4 + f"xtick={xtick},", file=f)
    print(" " * 4 + f"xticklabels={xticklabels},", file=f)
    if xtick_rotate is not None:
        print(
            " " * 4
            + "xticklabel style = {rotate="
            + f"{xtick_rotate}"
            + ", anchor=east, align=center},",
            file=f,
        )
    print(" " * 4 + "grid=major,", file=f)
    if colors is not None:
        cycle_list = "".join("{" + c + "}," for c in colors)[:-1]
        print(" " * 4 + "cycle list={" + cycle_list + "},", file=f)
    print(" " * 4 + "boxplot={,", file=f)
    print(" " * 6 + "draw direction=y,", file=f)
    print(" " * 6 + f"box extend={box_extend},", file=f)
    print(" " * 6 + "every median/.style={ultra thick},", file=f)
    if plots_per_group > 1:
        n = plots_per_group
        print(
            " " * 6
            + "draw position={1/"
            + f"{n+1}"
            + " + floor(\\plotnumofactualtype/"
            + f"{n}"
            + ") + 1/"
            + f"{n+1}"
            + "*mod(\\plotnumofactualtype,"
            f"{n}" + ")},",
            file=f,
        )
    print(" " * 4 + "},", file=f)
    print(" " * 4 + f"width={width}\\linewidth,", file=f)
    print(" " * 4 + f"height={height}\\linewidth,", file=f)
    color = "{color=#1,mark options={color=#1,mark size=1.5pt}}"
    print(" " * 4 + f"boxplotcolor/.style={color},", file=f)
    print(" " * 2 + "]", file=f)


def tikz_boxplot_postamble(f: io.TextIOBase):
    print(" " * 2 + "\\end{axis}", file=f)
    print("\\end{tikzpicture}", file=f)


def tikz_boxplot_dump(
    x: dict,
    f: io.TextIOBase,
    indent: int = 4,
    offset: int = 0,
    notch: bool = True,
    name: str = None,
    color: str = None,
    fill: bool = True,
):
    o = " " * offset
    i = " " * indent
    if name is not None:
        print(o + f"% {name}", file=f)
    print(o + "\\addplot+[", file=f)
    print(o + i + "mark=*,", file=f)
    if color is not None:
        print(o + i + f"boxplotcolor={color},", file=f)
    if fill:
        print(o + i + "fill, fill opacity=0.5,", file=f)
    print(o + i + "boxplot prepared={", file=f)
    print(o + i * 2 + f"median={x['median']},", file=f)
    if "mean" in x:
        print(o + i * 2 + f"average={x['mean']},", file=f)
    print(o + i * 2 + f"lower quartile={x['lower_quartile']},", file=f)
    print(o + i * 2 + f"upper quartile={x['upper_quartile']},", file=f)
    print(o + i * 2 + f"lower whisker={x['lower_whisker']},", file=f)
    print(o + i * 2 + f"upper whisker={x['upper_whisker']},", file=f)
    if notch:
        print(o + i * 2 + f"lower notch={x['lower_notch']},", file=f)
        print(o + i * 2 + f"upper notch={x['upper_notch']}", file=f)
    print(o + i + "}]", file=f)
    print(o + i + "coordinates {\n" + o + 2 * i, file=f, end="")
    if "fliers" in x:
        for fl in x["fliers"]:
            print(f"(1.0, {fl})", file=f, end=" ")
    print("\n" + o + i + "};", file=f)


if __name__ == "__main__":
    main()


==> assets/boxplot_wacc.py <==
import io
import os
import sys
from typing import Dict, List, Optional

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from icecream import ic

colors = ("plt_tabblue", "plt_tabred", "plt_tabgreen")

def main():
    f_df = sys.argv[1]
    f_wf = sys.argv[2]
    f_mvdr = sys.argv[3]
    assert os.path.isfile(f_df)
    assert os.path.isfile(f_wf)
    assert os.path.isfile(f_mvdr)
    df = pd.read_csv(f_df)
    wf = pd.read_csv(f_wf)
    mvdr = pd.read_csv(f_mvdr)
    print(df.describe())
    print(wf.describe())
    print(mvdr.describe())

    metrics=["wacc"]
    with open("dnsmos_wacc.tikz", "w") as f:
        tikz_boxplot_preamble(
            f,
            ymin=0.0,
            ymax=1.0,
            ytick_precision=1,
            xticks=metrics,
            plots_per_group=1,
            width=1.0,
            height=0.5,
            # xlabel="{SNR [\si{\dB}]}",
            ylabel="WACC",
            colors=colors,
        )
        for m in metrics:
            m_df = df[m]
            m_wf = wf[m]
            m_mvdr = mvdr[m]
            for i, data in enumerate((m_df, m_wf, m_mvdr)):
                data = get_boxplot_data(data, fliers=True, means=True)
                tikz_boxplot_dump(
                    data,
                    f,
                    indent=4,
                    offset=4,
                    name=f"{m} {sys.argv[i+1]}",
                    color=colors[i],
                    notch=False,
                )
        tikz_boxplot_postamble(f)


def get_boxplot_data(x, fliers=True, means=False):
    data = {}
    res_dict = plt.boxplot(x, notch=True, showfliers=fliers, showmeans=means)
    median = res_dict["medians"][0].get_data()[1][0]
    whiskers = [item.get_data()[1] for item in res_dict["whiskers"]]
    notches = [item.get_data()[1][2:5:2] for item in res_dict["boxes"]][0]
    data["median"] = median
    data["lower_quartile"] = whiskers[0][0]
    data["upper_quartile"] = whiskers[1][0]
    data["lower_whisker"] = whiskers[0][1]
    data["upper_whisker"] = whiskers[1][1]
    data["lower_notch"] = notches[0]
    data["upper_notch"] = notches[1]
    if fliers:
        fliers = [item.get_data()[1].tolist() for item in res_dict["fliers"]][0]
        data["fliers"] = fliers
    if means:
        mean = res_dict["means"][0].get_data()[1][0]
        data["mean"] = mean
    return data


def tikz_boxplot_preamble(
    f: io.TextIOBase,
    xticks,
    title=None,
    xmin=None,
    xmax=None,
    ymin=None,
    ymax=None,
    xlabel=None,
    xtick_rotate=None,
    yticks=True,
    ylabel=None,
    width=0.5,
    height=0.6,
    ytick_precision=2,
    plots_per_group=1,
    colors=None,
    box_extend=0.2,
):
    print("\\begin{tikzpicture}", file=f)
    print(" " * 2 + "\\begin{axis}[", file=f)
    if title is not None:
        title = "{" + title.replace("_", " ") + "}"
        print(" " * 4 + f"title={title},", file=f)
    if xmin is not None:
        print(" " * 4 + f"xmin={xmin},", file=f)
    if xmax is not None:
        print(" " * 4 + f"xmax={xmax},", file=f)
    if ymin is not None:
        print(" " * 4 + f"ymin={ymin},", file=f)
    if ymax is not None:
        print(" " * 4 + f"ymax={ymax},", file=f)
    if xlabel is not None:
        print(" " * 4 + f"xlabel={xlabel},", file=f)
    if isinstance(yticks, bool) and not yticks:
        print(" " * 4 + "ytick={},", file=f)
        print(" " * 4 + "yticklabels={},", file=f)
    else:
        ystyle = (
            "{/pgf/number format/.cd, fixed, fixed zerofill, "
            + f"precision={ytick_precision}"
            + ", /tikz/.cd}"
        )
        print(" " * 4 + f"y tick label style={ystyle},", file=f)
        if isinstance(yticks, (tuple, list)):
            ytick = "{" + "".join(f"{i+1}, " for i in range(len(yticks)))[:-2] + "}"
            yticklabels = "{" + "".join(f"{xt}, " for xt in yticks)[:-2] + "}"
            print(" " * 4 + f"ytick={ytick},", file=f)
            print(" " * 4 + f"yticklabels={yticklabels},", file=f)
    if ylabel is not None:
        print(" " * 4 + f"ylabel={ylabel},", file=f)
    n_xticks = len(xticks) * plots_per_group + 1
    x_ticks_start = 1
    if plots_per_group > 1:
        x_ticks_start = 0
        print(" " * 4 + f"x tick label as interval,", file=f)
    xtick = "{" + "".join(f"{i}, " for i in range(x_ticks_start, n_xticks))[:-2] + "}"
    xticklabels = "{" + "".join(f"{xt}, " for xt in xticks)[:-2] + "}"
    print(" " * 4 + f"xtick={xtick},", file=f)
    print(" " * 4 + f"xticklabels={xticklabels},", file=f)
    if xtick_rotate is not None:
        print(
            " " * 4
            + "xticklabel style = {rotate="
            + f"{xtick_rotate}"
            + ", anchor=east, align=center},",
            file=f,
        )
    print(" " * 4 + "grid=major,", file=f)
    if colors is not None:
        cycle_list = "".join("{" + c + "}," for c in colors)[:-1]
        print(" " * 4 + "cycle list={" + cycle_list + "},", file=f)
    print(" " * 4 + "boxplot={,", file=f)
    print(" " * 6 + "draw direction=y,", file=f)
    print(" " * 6 + f"box extend={box_extend},", file=f)
    print(" " * 6 + "every median/.style={ultra thick},", file=f)
    if plots_per_group > 1:
        n = plots_per_group
        print(
            " " * 6
            + "draw position={1/"
            + f"{n+1}"
            + " + floor(\\plotnumofactualtype/"
            + f"{n}"
            + ") + 1/"
            + f"{n+1}"
            + "*mod(\\plotnumofactualtype,"
            f"{n}" + ")},",
            file=f,
        )
    print(" " * 4 + "},", file=f)
    print(" " * 4 + f"width={width}\\linewidth,", file=f)
    print(" " * 4 + f"height={height}\\linewidth,", file=f)
    color = "{color=#1,mark options={color=#1,mark size=1.5pt}}"
    print(" " * 4 + f"boxplotcolor/.style={color},", file=f)
    print(" " * 2 + "]", file=f)


def tikz_boxplot_postamble(f: io.TextIOBase):
    print(" " * 2 + "\\end{axis}", file=f)
    print("\\end{tikzpicture}", file=f)


def tikz_boxplot_dump(
    x: dict,
    f: io.TextIOBase,
    indent: int = 4,
    offset: int = 0,
    notch: bool = True,
    name: str = None,
    color: str = None,
    fill: bool = True,
):
    o = " " * offset
    i = " " * indent
    if name is not None:
        print(o + f"% {name}", file=f)
    print(o + "\\addplot+[", file=f)
    print(o + i + "mark=*,", file=f)
    if color is not None:
        print(o + i + f"boxplotcolor={color},", file=f)
    if fill:
        print(o + i + "fill, fill opacity=0.5,", file=f)
    print(o + i + "boxplot prepared={", file=f)
    print(o + i * 2 + f"median={x['median']},", file=f)
    if "mean" in x:
        print(o + i * 2 + f"average={x['mean']},", file=f)
    print(o + i * 2 + f"lower quartile={x['lower_quartile']},", file=f)
    print(o + i * 2 + f"upper quartile={x['upper_quartile']},", file=f)
    print(o + i * 2 + f"lower whisker={x['lower_whisker']},", file=f)
    print(o + i * 2 + f"upper whisker={x['upper_whisker']},", file=f)
    if notch:
        print(o + i * 2 + f"lower notch={x['lower_notch']},", file=f)
        print(o + i * 2 + f"upper notch={x['upper_notch']}", file=f)
    print(o + i + "}]", file=f)
    print(o + i + "coordinates {\n" + o + 2 * i, file=f, end="")
    if "fliers" in x:
        for fl in x["fliers"]:
            print(f"(1.0, {fl})", file=f, end=" ")
    print("\n" + o + i + "};", file=f)


if __name__ == "__main__":
    main()


==> assets/plot_spec.py <==
import argparse
import os
import sys
from typing import Iterable, List, Optional, Tuple, Union

import torchaudio as ta

from df.visualization import plt, spec_figure


def main(
    paths: Union[str, List[str]],
    outfile: str,
    trim: Optional[Union[float, Tuple[float, float]]] = None,
    colorbar: bool = True,
):
    # f = plt.figure(figsize=(10, 6))
    h = 1 * len(paths)
    print(h)
    fig, ax = plt.subplots(
        nrows=len(paths) // 2, ncols=2, sharex=True, sharey=True, figsize=(6, h)
    )
    titles = ["Noisy", "MF-DF", "MF-WF", "MF-MVDR"]
    fig.set_tight_layout(True)
    ax = [a for l in ax for a in l]
    for i, p in enumerate(paths):
        print(p)
        assert os.path.isfile(p), p
        audio, sr = ta.load(p)
        if trim is not None:
            if isinstance(trim, (float, int)):
                audio = audio[:, : int(trim * sr)]
            elif isinstance(trim, Iterable):
                audio = audio[:, int(trim[0] * sr) : int(trim[1] * sr)]
        spec_figure(
            audio,
            sr,
            colorbar=colorbar,
            from_audio=True,
            figure=fig,
            ax=ax[i],
            ticks=True,
            xlabels=i in (2, 3),
            ylabels=i in (0, 2),
            title=titles[i],
            colorbar_format="%+2.0f dB",
            cmap="inferno",
            n_fft=1024,
            hop=256,
            kHz=True,
            ylim=(0, 4),
        )
        # plt.show()
        plt.savefig(outfile)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("audio", type=str, nargs="+")
    parser.add_argument("--outfile", type=str, default="spectrogram.png")
    parser.add_argument("--trim", "-t", type=float, nargs="*")
    parser.add_argument("--colorbar", "-c", action="store_true")
    args = parser.parse_args()
    if args.trim is not None:
        assert len(args.trim) != 0
        assert len(args.trim) <= 2
        if len(args.trim) == 1:
            args.trim = args.trim[0]
    main(args.audio, outfile=args.outfile, trim=args.trim, colorbar=args.colorbar)

